Synthesizing Abstract Transformers

This paper addresses the problem of creating abstract transformers automatically. The method we present automates the construction of static analyzers in a fashion similar to the way $\textit{yacc}$ automates the construction of parsers. Our method treats the problem as a program-synthesis problem. The user provides specifications of (i) the concrete semantics of a given operation $\textit{op}$, (ii) the abstract domain A to be used by the analyzer, and (iii) the semantics of a domain-specific language $L$ in which the abstract transformer is to be expressed. As output, our method creates an abstract transformer for $\textit{op}$ in abstract domain A, expressed in $L$ (an "$L$-transformer for $\textit{op}$ over A"). Moreover, the abstract transformer obtained is a most-precise $L$-transformer for $\textit{op}$ over A; that is, there is no other $L$-transformer for $\textit{op}$ over A that is strictly more precise. We implemented our method in a tool called AMURTH. We used AMURTH to create sets of replacement abstract transformers for those used in two existing analyzers, and obtained essentially identical performance. However, when we compared the existing transformers with the transformers obtained using AMURTH, we discovered that four of the existing transformers were unsound, which demonstrates the risk of using manually created transformers.

==> code/abs1.c <==
Intv absSharp(Intv a){
 int left = max(max(0, a.l), -a.r);
 int right = max(-a.l, a.r);
 return new Int(left, right); 
}


==> code/abs2.c <==
Intv absSharp(Intv a){
 int tmp1 = max(0, a.l);
 int tmp2 = min(0, a.r);
 int left = tmp1 - tmp2;
 int right = max(-a.l, a.r);
 return new Int(left, right);
}


==> code/absPlus.c <==
Intv absPlusXYSharp(Intv a1, Intv a2){
    int tmp1 = max(0, a1.l);
    int tmp2 = max(tmp1, -a1.r);
    int tmp3 = max(0, a2.l);
    int tmp4 = max(tmp3, -a2.r);
    int left = tmp2 + tmp4;
    int tmp5 = max(-a1.l, a1.r);
    int tmp6 = max(-a2.l, a2.r);
    int right = tmp + tmp6;
    return new Intv(left, right);
}


==> code/absPlus_left.c <==
int  absleft(intv a1, intv a2){
  int _out0;
  int out_s56 = 0;
  out_s56 = max(0, a1.l);
  int out_s56_0 = 0;
  out_s56_0 = max(out_s56, -(a1.r));
  int out_s56_1 = 0;
  out_s56_1 = max(0, a2.l) ;
  int out_s56_2 = 0;
  out_s56_2 = max( -(a2.r), out_s56_1);
  _out0 = out_s56_0 + out_s56_2;
  return _out0;
}


==> code/absPlus_right.c <==
int  absright(intv a1, intv a2){
  int _out0;
  int out_s56 = 0;
  out_s56 = max(a2.r, 0);
  int out_s56_0 = 0;
  out_s56_0 = max(out_s56, -(a2.l));
  int out_s56_1 = 0;
  out_s56_1 = max(a1.r, 0);
  int out_s56_2 = 0;
  out_s56_2 = max(out_s56_1, -(a1.l));
  _out0 = out_s56_0 + out_s56_2;
  return _out0;
}



==> code/abs_left1.c <==
int absleft(intv a){
   int _out1;
   int out_s58 = 0;
   out_s58 = max(a.l, 0);
   int out_s58_0 = 0;
   out_s58_0 = max(a.r * -1, out_s58);
   _out1 = out_s58_0;
   return _out1;
}


==> code/abs_left2.c <==
int absleft(intv a){
   int _out1;
   int out_s58 = 0; 
   out_s58 = max(0, a.l);
   int out_s56 = 0; 
   out_s56 = min(0, a.r);
   _out1 = out_s58 - out_s56;
   return _out1;
}


==> code/abs_right.c <==
int absright(intv a)
{
   int _out1;
   int out_s58 = 0;
   out_s58 = max(-1 * a.l, a.r);
   _out1 = out_s58;
   return _out1;
}


==> code/containsCharInSafePseudo.c <==
AbstractBool ContainsSharp(CI str1, 
                         CI str2){
 if(isBot(str1.l, str1.u)){
  return boolBot;
 }
 else{
  if(isBot(str2.l, str2.u)){
   return boolBot;
  }
  else{
   if(!isSubset(str2.l, str1.u)){
    return boolFalse;
   }
   else{
    if(setSize(str2.u) <= 1 && 
       isSubset(str2.u, str1.l)){
      return boolTrue;
    }
    else{
     return boolTop;
    }
   }
  }  
 }
}
 


==> code/containsCharInSketchPseudo.c <==
AbstractBool ContainsSharpSyn(CI str1, 
                         CI str2){
 if(isBot(str1.l, str1.u)){
   return boolBot;
 }
 else{
  if(isBot(str2.l, str2.u)){
   return boolBot;
  }
  else{
   if(!isSubset(str2.l, str1.u)){
    return boolFalse;
   }
   else{
     return boolTop;
   }
  }  
 }
}


==> code/trimCharInSafePseudo.c <==
CI TrimSharp(CI str){
 if(setSize(str.u) <= 1 &&
    isSpaceContains(str.u)){
  return new CI({}, {});
 }
 return str;
}


==> code/trimCharInSketchPseudo.c <==
CI TrimSharpSyn(CI str){
 if(setSize(str.u) <= 1 &&
    isSpaceContains(str.u)){
  return new CI({}, {});
 }
 return new CI(removeSpace(str.l), str.u);
}


==> diffView.sh <==
git latexdiff --main main.tex --latexdiff-flatten e206e8118ba540a8d26cfcd2928c032eaa01f662  71b1ab308eb847a0ba5eab28772eaa2f03b6b88f


==> slides/code/moti.c <==
main() {
   read(x); 
   a = x + 42;
   b = |{\color{darkmagenta}foo}|(a);  
   assert(b >= 0);
}

